Few-Shot Learning on Graphs via Super-Classes based on Graph Spectral Measures

We propose to study the problem of few shot graph classification in graph neural networks (GNNs) to recognize unseen classes, given limited labeled graph examples. Despite several interesting GNN variants being proposed recently for node and graph classification tasks, when faced with scarce labeled examples in the few shot setting, these GNNs exhibit significant loss in classification performance. Here, we present an approach where a probability measure is assigned to each graph based on the spectrum of the graphs normalized Laplacian. This enables us to accordingly cluster the graph base labels associated with each graph into super classes, where the Lp Wasserstein distance serves as our underlying distance metric. Subsequently, a super graph constructed based on the super classes is then fed to our proposed GNN framework which exploits the latent inter class relationships made explicit by the super graph to achieve better class label separation among the graphs. We conduct exhaustive empirical evaluations of our proposed method and show that it outperforms both the adaptation of state of the art graph classification methods to few shot scenario and our naive baseline GNNs. Additionally, we also extend and study the behavior of our method to semi supervised and active learning scenarios.

==> images/plot_codes/all_plots_colors.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd

matplotlib.rc('xtick', labelsize=10) 
matplotlib.rc('ytick', labelsize=10)

plt.figure(figsize=(10, 5))

plt.subplot(1, 3, 1)

sup_clus = ["1", "2", "3", "4", "5"]
accuracies = [33.56, 34.80, 34.13, 33.93, 32.68]

plt.ylim((31, 35))
plt.xlabel('Super Classes', size=15)
plt.ylabel('Accuracy', size=15)

plot = plt.bar(sup_clus, accuracies, color="gmyrbc")

plt.subplot(1, 3, 2)

knn_values = ["1", "3", "5", "7", "9", "Hr"]
accuracies = [33.25, 33.80, 34.80, 34.38, 33.74, 33.73]

plt.ylim((31, 35))
plt.xlabel('k-values', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(knn_values, accuracies, color="gmyrbc")

plt.subplot(1, 3, 3)
clus = ["KM", "Aff", "Agg", "DS", "BR", "Spec"]
accuracies = [34.80, 33.15, 34.39, 34.65, 33.53, 33.43]

plt.ylim((31, 35))
plt.xlabel('Clustering Algorithm', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(clus, accuracies, color="gmyrbc")

plt.savefig("colors.pdf")

==> images/plot_codes/all_plots_del.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd

matplotlib.rc('xtick', labelsize=10) 
matplotlib.rc('ytick', labelsize=10)

plt.figure(figsize=(10, 5))

# plt.subplot(1, 3, 3)

# wl_height = ["1", "2", "3", "4"]
# accuracies = [25.66, 24.45, 26.40, 25.80]

# plt.ylim((20, 27))
# plt.xlabel('Subtree Height', size=15)
# plt.ylabel('Accuracy', size=15)

# plot = plt.bar(wl_height, accuracies, color="gmyrbc")

plt.subplot(1, 3, 1)

sup_clus = ["1", "3", "5", "7", "9"]
accuracies = [24.19, 24.81, 26.40, 25.15, 24.9]

plt.ylim((20, 27))
plt.xlabel('Super Classes', size=15)
plt.ylabel('Accuracy', size=15)

plot = plt.bar(sup_clus, accuracies, color="gmyrbc")

plt.subplot(1, 3, 2)

knn_values = ["1", "3", "5", "7", "9", "Hr"]
accuracies = [24.78, 26.40, 25.10, 24.83, 24.56, 25]

plt.ylim((20, 27))
plt.xlabel('k-values', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(knn_values, accuracies, color="gmyrbc")

plt.subplot(1, 3, 3)
clus = ["KM", "Aff", "Agg", "DS", "BR", "Spec"]
accuracies = [26.40, 25.69, 25.73, 26.11, 24.2, 24.66]

plt.ylim((20, 27))
plt.xlabel('Clustering Algorithm', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(clus, accuracies, color="gmyrbc")

plt.savefig("del.pdf")



# sns.set(rc={'figure.figsize':(7, 7)}, style="whitegrid")

# fmri = sns.load_dataset("fmri")
# print(fmri)

# tips = sns.load_dataset("tips")
# print(tips)
# ax = sns.boxplot(x="day", y="total_bill", data=tips)
# exit()

# d = {"k_values": knn_values, "Accuracy": accuracies}
# df = pd.DataFrame(data=d)
# print(df)

# plot = sns.lineplot(x="k_values", y="Accuracy", data=df, markers=True, palette="GnBu_d")
# plot.figure.savefig("knn_plots/del.pdf", quality=95, format='pdf', dpi=1000)

# plot = sns.catplot(x="k_values", y="Accuracy", data=df, palette="GnBu_d", 
# 					aspect=0.9, kind="bar")
# plot.ylim(0, 20)
# plot.savefig("knn_plots/del"+".png")#, quality=95, format='pdf', dpi=1000)

# plot = sns.boxplot(x="k_values", y="Accuracy", data=df, palette="GnBu_d")
# plot.figure.savefig("knn_plots/del.pdf", quality=95, format='pdf', dpi=1000)

==> images/plot_codes/all_plots_rag.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd

matplotlib.rc('xtick', labelsize=10) 
matplotlib.rc('ytick', labelsize=10)

plt.figure(figsize=(10, 5))

plt.subplot(1, 3, 1)

sup_clus = ["1", "3", "5", "7", "9"]
accuracies = [23.39, 23.66, 24.63, 23.89, 23.57]

plt.ylim((20, 25))
plt.xlabel('Super Classes', size=15)
plt.ylabel('Accuracy', size=15)

plot = plt.bar(sup_clus, accuracies, color="gmyrbc")

plt.subplot(1, 3, 2)

knn_values = ["1", "3", "5", "7", "9", "Hr"]
accuracies = [23.51, 24.00, 24.63, 23.35, 22.48, 23.6]

plt.ylim((20, 25))
plt.xlabel('k-values', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(knn_values, accuracies, color="gmyrbc")

plt.subplot(1, 3, 3)
clus = ["KM", "Aff", "Agg", "DS", "BR", "Spec"]
accuracies = [24.63, 23.64, 22.91, 22.7, 23.54, 23.47]

plt.ylim((20, 25))
plt.xlabel('Clustering Algorithm', size=15)
# plt.ylabel('Accuracy', size=15)

plot = plt.bar(clus, accuracies, color="gmyrbc")

plt.savefig("rag.pdf")

==> images/plot_codes/cluster_algo_plot.py <==
import matplotlib
# matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd
import sys

matplotlib.rc('xtick', labelsize=14) 
matplotlib.rc('ytick', labelsize=14)

clus = ["K-Means", "Aff", "Agg", "DSCAN", "BIRCH", "Spec"]
accuracies = [26.40, 25.69, 25.73, 26.11, 24.2, 24.66]

plt.figure(figsize=(13,10))
plt.ylim((23, 27))
plt.xlabel('Clustering Algorithm', size=17)
plt.ylabel('Accuracy', size=17)

plot = plt.bar(clus, accuracies, color="gmyrbc")
plt.savefig("plots_cluster_algo/del.pdf")

==> images/plot_codes/colors_wl.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd

sns.set(rc={'figure.figsize':(7, 7)}, style="whitegrid")
sns.set_context("paper", font_scale=1.5)

wl_height = ["1", "2", "3", "4"] * 3
accuracies_colors = [33.55, 32.78, 34.80, 34.96]
accuracies_wl = [33.12, 33.29, 33.62, 33.97]
accuracies_g2v = [31.97, 32.24, 32.67, 32.88]

method = ["Our"]*4 + ["WL"]*4 + ["Graph2Vec"]*4

d = {"subtree height": wl_height, "Accuracy": accuracies_colors + accuracies_wl + accuracies_g2v,
		"method": method}
df = pd.DataFrame(data=d)
print(df)

plot = sns.lineplot(x="subtree height", y="Accuracy", data=df, markers=True, hue="method", 
			style="method", palette="GnBu_d")
plot.figure.savefig("colors_wl.pdf", quality=95, format='pdf', dpi=1000)

==> images/plot_codes/del_wl.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd


sns.set(rc={'figure.figsize':(7, 7)}, style="whitegrid")
sns.set_context("paper", font_scale=1.5)

# fmri = sns.load_dataset("fmri")
# print(fmri)
# exit()

# tips = sns.load_dataset("tips")
# print(tips)
# ax = sns.boxplot(x="day", y="total_bill", data=tips)
# exit()

wl_height = ["1", "2", "3", "4"] * 3
accuracies_del = [24.66, 25.45, 26.40, 25.80]
accuracies_wl = [23.51, 23.96, 24.25, 23.87]
accuracies_g2v = [22.89, 23.47, 23.59, 23.84]

method = ["Our"]*4 + ["WL"]*4 + ["Graph2Vec"]*4

d = {"subtree height": wl_height, "Accuracy": accuracies_del + accuracies_wl + accuracies_g2v,
		"method": method}
df = pd.DataFrame(data=d)
print(df)

plot = sns.lineplot(x="subtree height", y="Accuracy", data=df, markers=True, hue="method", 
			style="method", palette="GnBu_d")
plot.figure.savefig("del_wl.pdf", quality=95, format='pdf', dpi=1000)

# plot = sns.catplot(x="k_values", y="Accuracy", data=df, palette="GnBu_d", 
# 					aspect=0.9, kind="bar")
# plot.ylim(0, 20)
# plot.savefig("knn_plots/del"+".png")#, quality=95, format='pdf', dpi=1000)

# plot = sns.boxplot(x="k_values", y="Accuracy", data=df, palette="GnBu_d")
# plot.figure.savefig("knn_plots/del.pdf", quality=95, format='pdf', dpi=1000)

==> images/plot_codes/rag_wl.py <==
import matplotlib
matplotlib.use('Agg')

import matplotlib.pyplot as plt
import pickle
import seaborn as sns
import numpy as np
import pandas as pd

sns.set(rc={'figure.figsize':(7, 7)}, style="whitegrid")
sns.set_context("paper", font_scale=1.5)

wl_height = ["1", "2", "3", "4"] * 3
accuracies_rag = [23.88, 24.58, 24.63, 23.58]
accuracies_wl = [15.27, 15.68, 16.42, 16.16]
accuracies_g2v = [16.54, 16.92, 17.48, 17.81]

method = ["Our"]*4 + ["WL"]*4 + ["Graph2Vec"]*4

d = {"subtree height": wl_height, "Accuracy": accuracies_rag + accuracies_wl + accuracies_g2v,
		"method": method}
df = pd.DataFrame(data=d)
print(df)

plot = sns.lineplot(x="subtree height", y="Accuracy", data=df, markers=True, hue="method", 
			style="method", palette="GnBu_d")
plot.figure.savefig("rag_wl.pdf", quality=95, format='pdf', dpi=1000)
